Anisotropic diffusion of radiation-induced self-interstitial clusters in HCP zirconium: a molecular dynamics and rate-theory assessment

Under irradiation, Zr and Zr alloys undergo growth in the absence of applied stress. This phenomenon is thought to be associated with the anisotropy of diffusion of either or both radiation-induced point defects and defect clusters. In this work, molecular dynamic simulations are used to study the anisotropy of diffusion of self-interstitial atom clusters. Both near-equilibrium clusters generated by aggregation of self-interstitial atoms and cascade-induced clusters were considered. The cascade-induced clusters display more anisotropy than their counterparts produced by aggregation. In addition to 1-dimensional diffusing clusters, 2-dimensional diffusing clusters were observed. Using our molecular dynamic simulations, the input parameters for the "self-interstitial atom cluster bias" rate-theory model were estimated. The radiation-induced growth strains predicted using this model are largely consistent with experiments, but are highly sensitive to the choice of interatomic interaction potential.

==> SM/Models/SIACB.m <==
clear
savedir0= pwd; savedir=[savedir0 '/image/'];
savedirExp=[savedir0 '/Exp-Data/'];

Case = 'singleCrystal';
%Constants of the simulation that remain unchanged-------------------------

Flu2DPA=1;


  txtFile1='/SingleCrystal1.txt';
  txtFile2='/SingleCrystal2.txt';
  A1=importdata([savedirExp txtFile1]);
  A2=importdata([savedirExp txtFile2]);
  

%RIMD-ZR == Radiation-Induced Microstructure and Deformation of ZR:
% Mean-size approximation for all loops
%================= INPUT TO THE CODE RIMD-ZR.v1.f ======================
GNRT=1.0e-7;        %Dose rate [NRT dpa/s]
phimax=40;          %Max irradiation dose [NRT dpa]
dphi=1.0e-4;        %Dose increment == integration step [NRT dpa]
nplot=100;          %N of steps for writing results
esurv=0.1;          %SIA fraction recombined in cascades
eica=0.39;           %SIA fraction formed 1D glissile cluster
bura=3.0e-10;       %Burgers vectors of a disl [m]
burc=5.0e-10;       %Burgers vectors of c disl [m]
rhoda=1.0e+12;     %Disl densities in <a> direcion [m-2]
rhoda1=1.0e+12;     %Disl densities in a1 direcion [m-2]
rhoda2=1.0e+12;     %Disl densities in a2 direcion [m-2]
rhoda3=1.0e+12;     %Disl densities in a3 direcion [m-2]
rhodc=0.6e+12;      %Disl densities in c direcion [m-2]
dilam=3.3e+21;      %Max densities of interstitial loops in a direction [m-3]
dvlam=3.3e+21;      %Max densities of vacancy loops in a direction [m-3]
phiAI=3.84;         %Dose for maximum densities [NRT dpa]
phiAV=3.84;         %Dose for maximum densities [NRT dpa]
phiC=3;             %Dose from which c-loops start forming [NRT dpa]
dvlcm=1.0e+21;      %Max density of c-vacancy loops [m-3]
delta=20;           %Dose of e-increase of c-vacancy loop [NRT dpa]
AA=5;               %Rate parameter for c-type loops nucliation
rdcap=6.0e-10;      %Capture radius of disl [m]
ricap=6.0e-10;      %Capture radius of Vacancy loop [m]
rvcap=6.0e-10;      %Capture radius of interstitial loop [m]


%================= Initial state =====================================
% Strains
%Epsa = 0; 
Epsa1 = 0;  Epsa2 = 0;  Epsa3 = 0;  Epsc = 0;

%N defects in sessile loops
S0 = 1.e-10;   %it should be zero but we assign a very small positive value
%Sila = S0;
%Svla = S0;
Sila1 = S0; Sila2 = S0; Sila3 = S0; Silc = S0;
Svla1 = S0; Svla2 = S0; Svla3 = S0; Svlc = S0;

%Length of sessile loops == sink strength for 3-D migrating point defects
%rk2ila = 0;
%rk2vla = 0;
rk2ila1 = 0; rk2ila2 = 0; rk2ila3 = 0;
rk2vla1 = 0; rk2vla2 = 0; rk2vla3 = 0; rk2vlc = 0;

%For Sink strength of 1-D migrating gliisile clusters [m-1]
%rk1ila = 0;
%rk1vla = 0;

rk1ila1 = 0; rk1ila2 = 0; rk1ila3 = 0;
rk1vla1 = 0; rk1vla2 = 0; rk1vla3 = 0; 

%For dislocation sink strength For 1-D migrating clusters in a1, a2, a3 directions [m-1]
rho1a = pi * rhoda * rdcap / 2.0;

rho1a1 = pi*rhoda1*rdcap/2.0;
rho1a2 = pi*rhoda2*rdcap/2.0;
rho1a3 = pi*rhoda3*rdcap/2.0;


%Initial values 
densila = 0;
densvla = 0;
densila1=0; densila2=0; densila3=0;
densvla1=0; densvla2=0; densvla3=0;
densvlc=0;

%rila = 0; 
%rvla = 0; 
rila1=0;    rila2=0;    rila3=0; rilc=0;
rvla1=0;    rvla2=0;    rvla3=0; rvlc=0;
%================= Bias Factor =====================================
%B_diffusing species_sink_direction
%i:interstitial v:vacancy d:dislocation il:interestitial_loop vl:vacancy_loop 
%B_i_0_d=1;          %bias of a-dislocation line
%B_i_0_l=1;          %bias of a-dislocation loop
%B_i_d_a = B_i_0_d;  B_i_vl_a = B_i_0_l; B_i_il_a = B_i_0_l;

B_i_d_a1=1;    B_i_d_a2=1;   B_i_d_a3=1;
B_i_vl_a1=1;   B_i_vl_a2=1;  B_i_vl_a3=1;
B_i_il_a1=1;   B_i_il_a2=1;  B_i_il_a3=1;
B_i_d_c=1;     B_i_il_c=1;     B_i_vl_c=1;

%B_v_d_a = 1;    B_v_vl_a = 1;   B_v_il_a = 1;
B_v_d_a1=1;    B_v_d_a2=1;   B_v_d_a3=1;
B_v_vl_a1=1;   B_v_vl_a2=1;  B_v_vl_a3=1;
B_v_il_a1=1;   B_v_il_a2=1;  B_v_il_a3=1;
B_v_d_c=1;     B_v_il_c=1;     B_v_vl_c=1;

%================= Start itteration =====================================
nmax = phimax/dphi;  % N of integration steps
dt = dphi/GNRT;      % Time step


%================= Main loop =====================================
j=0;
for i=1:nmax+1
    %Current irradiation dose
    phiNRT = dphi * i;   
    
    %DEFECT PRODUCTION RATES
    Gv = GNRT * esurv;            %Single vacancies
    Gi = GNRT * esurv*(1-eica);   %Single SIAs
    Gica = GNRT * esurv*eica/3;   %Glissile SIA clusters a direction
    %CONCENTRATIONS OF MOBILE DEFECTS
    %Sink strengths (SS)    
    rk1a1 = rho1a1 + rk1vla1 + rk1ila1; %for a1-SIA cl' [m-1]
    rk1a2 = rho1a2 + rk1vla2 + rk1ila2;  %for a2-SIA cl' [m-1]
    rk1a3 = rho1a3 + rk1vla3 + rk1ila3;  %for a3-SIA cl' [m-1]
    
    rk1a12 = 2*rk1a1^2; %Total SS a1 for 1-D
    rk1a22 = 2*rk1a2^2; %Total SS a2 for 1-D
    rk1a32 = 2*rk1a3^2; %Total SS a3 for 1-D
    
     %Sink strength for 3-D migrating defects
     rk2tot = rhoda1 + rhoda2 + rhoda3... %Dislocations
      + rk2ila1 + rk2ila2 + rk2ila3...   %Sessile SIA a-loops
      + rk2vla1 + rk2vla2 + rk2vla3...   %Sessile vac a-loops
      + rhodc + rk2vlc;                  %Sessile vac c-loops
 
 
 

    %Fluxes = DC
   DCica1 = Gica/rk1a12; %Glissile SIA cl' a1
   DCica2 = Gica/rk1a22; %Glissile SIA cl' a2
   DCica3 = Gica/rk1a32; %Glissile SIA cl' a3
    
%     %3-D migrating point defects
     DCv = Gv/rk2tot; %Total single vacancies
     DCi = Gi/rk2tot; %Total single SIAs
    
    

%     %Net vacancy fluxes in specific directions
     F3a1 = (rhoda1+rk2vla1+rk2ila1)*(DCv-DCi); %Partial net a1
     F3a2 = (rhoda2+rk2vla2+rk2ila2)*(DCv-DCi); %Partial net a2
     F3a3 = (rhoda3+rk2vla3+rk2ila3)*(DCv-DCi); %Partial net a3
     F3c = (rhodc +rk2vlc )*(DCv-DCi);          %Partial net c
    
     
     
%     %TOTAL NUMBER OF DEFECTS ACCUMULATED IN LOOPS
     flva1 = (DCv-DCi) - pi*rvcap*rk1a1*DCica1; %net flux of vac
     flva2 = (DCv-DCi) - pi*rvcap*rk1a2*DCica2;
     flva3 = (DCv-DCi) - pi*rvcap*rk1a3*DCica3;
     flvc = (DCv-DCi);    
    
    
    
    dSvla1 = rk2vla1*flva1;
    dSvla2 = rk2vla2*flva2;
    dSvla3 = rk2vla3*flva3;
    dSvlc = rk2vlc * flvc;
    
    
     flia1 = - (DCv-DCi) + pi*ricap*rk1a1*DCica1;    %net flux of SIAs
     flia2 = - (DCv-DCi) + pi*ricap*rk1a2*DCica2;    
     flia3 = - (DCv-DCi) + pi*ricap*rk1a3*DCica3;
    
    


    dSila1 = rk2ila1*flia1;
    dSila2 = rk2ila2*flia2;
    dSila3 = rk2ila3*flia3;

    
    %Sessile Vacancy loops
    Svla1 = Svla1 + dSvla1*dt;   %a1 type
    Svla2 = Svla2 + dSvla2*dt;   %a2 type
    Svla3 = Svla3 + dSvla3*dt;   %a3 type
    Svlc = Svlc + dSvlc*dt;      %c type
    
    
    
    
    %Sessile SIA loops
    Sila1 = Sila1 + dSila1*dt; %a1 type
    Sila2 = Sila2 + dSila2*dt; %a2 type
    Sila3 = Sila3 + dSila3*dt; %a3 type
    
    

    
    %LOOP RADII, DENSITIES AND SINK STRENGTHS
    dd = dilam*dphi/phiAI;
    
    %SIA a1-loops
    if (densila1<dilam && flia1>0)
        densila1 = densila1 + dd; 
    end
    if (Sila1> 0 && densila1>0 )
        rila1 = sqrt(Sila1/(pi*bura*densila1));
    else
    Sila1 = S0;
    end
    rk2ila1 = 2*pi*rila1*densila1;
    rk1ila1 = rk2ila1*(pi*ricap/2);
    
    %SIA a2-loops
    if (densila2<dilam && flia2>0) 
        densila2 = densila2 + dd; 
    end
    if (Sila2> 0 && densila2>0 )
        rila2 = sqrt(Sila2/(pi*bura*densila2));
    else
    Sila2 = S0;
    end
    rk2ila2 = 2*pi*rila2*densila2;
    rk1ila2 = rk2ila2*(pi*ricap/2);
    
    %SIA a3-loops
    if (densila3<dilam && flia3>0)
        densila3 = densila3 + dd;
    end
    if (Sila3> 0 && densila3>0 )
        rila3 = sqrt(Sila3/(pi*bura*densila3));
    else
    Sila3 = S0;
    end
    rk2ila3 = 2*pi*rila3*densila3;
    rk1ila3 = rk2ila3*(pi*ricap/2);
    
    dd = dvlam*dphi/phiAV;
    

    
    %Vac a1-loops
    if (densvla1<dvlam && flva1>0) 
        densvla1 = densvla1 + dd;
    end
    if (Svla1>0 && densvla1>0) 
    rvla1 = sqrt(Svla1/(pi*bura*densvla1));
    else
    Svla1 = S0;
    end
    rk2vla1 = 2*pi*rvla1*densvla1;
    rk1vla1 = rk2vla1*(pi*rvcap/2.0);
    
    %Vac a2-loops
    if (densvla2<dvlam && flva2>0) 
        densvla2 = densvla2 + dd;
    end
    if (Svla2>0 && densvla2>0) 
    rvla2 = sqrt(Svla2/(pi*bura*densvla2));
    else
    Svla2 = S0;
    end
    rk2vla2 = 2*pi*rvla2*densvla2;
    rk1vla2 = rk2vla2*(pi*rvcap/2.0);
    
    %Vac a3-loops
    if (densvla3<dvlam && flva3>0) 
        densvla3 = densvla3 + dd;
    end
    if (Svla3>0 && densvla3>0) 
    rvla3 = sqrt(Svla3/(pi*bura*densvla3));
    else
    Svla3 = S0;
    end
    rk2vla3 = 2*pi*rvla3*densvla3;
    rk1vla3 = rk2vla3*(pi*rvcap/2);
    
    %Vac c-loops
    if (phiNRT>phiC) 
    phi = (phiNRT-phiC)/delta;
        if (phi>0 && densvlc<dvlcm)
        densvlc = dvlcm*(exp(AA*phi)-1)/(exp(AA)-1);
        end
        rvlc = sqrt(Svlc/(pi*burc*densvlc));
        rk2vlc = 2*pi*rvlc*densvlc;
    end
    
    %ACCUMULATED STRAINS
    dEpsa1 = Gica - F3a1;
    dEpsa2 = Gica - F3a2;
    dEpsa3 = Gica - F3a3;
    dEpsc = - F3c;

    Epsa1 = Epsa1 + dEpsa1*dt;   %a1 direction (partial strain !)
    Epsa2 = Epsa2 + dEpsa2*dt;   %a2 direction (partial strain !)
    Epsa3 = Epsa3 + dEpsa3*dt;   %a3 direction (partial strain !)
    Epsc = Epsc + dEpsc *dt;     %c direction (partial strain !)
    
    
    %OUTPUT
    if (((i/nplot)*nplot==i) || (i==1)|| (i==nmax) )
        j=j+1;
        DPA(j,1)=phiNRT;
        
        Prila1(j,1)=rila1;  Pdensila1(j,1)=densila1;    Prk2ila1(j,1)=rk2ila1; PSila1(j,1)=Sila1;
        Prvla1(j,1)=rvla1; Pdensvla1(j,1)=densvla1; Prk2vla1(j,1)=rk2vla1; PSvla1(j,1)=Svla1;
        Prila2(j,1)=rila2;  Pdensila2(j,1)=densila2;    Prk2ila2(j,1)=rk2ila2; PSila2(j,1)=Sila2;
        Prvla2(j,1)=rvla2; Pdensvla2(j,1)=densvla2; Prk2vla2(j,1)=rk2vla2; PSvla2(j,1)=Svla2;
        Prila3(j,1)=rila3;  Pdensila3(j,1)=densila3;    Prk2ila3(j,1)=rk2ila3; PSila3(j,1)=Sila3;
        Prvla3(j,1)=rvla3; Pdensvla3(j,1)=densvla3; Prk2vla3(j,1)=rk2vla3; PSvla3(j,1)=Svla3;
        Prvlc(j,1)=rvlc; Pdensvlc(j,1)=densvlc; PSvlc(j,1)=Svlc;
        Pflia1(j,1)=flia1;	Pflia2(j,1)=flia2; Pflva1(j,1)=flva1;   Pflva2(j,1)=flva2;  Pflva3(j,1)=flva3;   Pflva3(j,1)=flva3;
        Prk2ila1(j,1)=3.*rk2ila1; Prk2vlc(j,1)=rk2vlc;
        
        
       %Total line length
       rk2tota1(j,1) = rhoda1 + rk2vla1 + rk2ila1;
       rk2tota2(j,1) = rhoda2 + rk2vla2 + rk2ila2;
       rk2tota3(j,1) = rhoda3 + rk2vla3 + rk2ila3;
       rk2totc(j,1) = rhodc + rk2vlc;
       
       %Dislocation velocities
       Va1(j,1) = abs(dEpsa1/GNRT/(rk2tota1(j,1)*bura)*1e9); %[nm/NRT dpa]
       Va2(j,1) = abs(dEpsa2/GNRT/(rk2tota2(j,1)*bura)*1e9); %[nm/NRT dpa]
       Va3(j,1)= abs(dEpsa3/GNRT/(rk2tota3(j,1)*bura)*1e9); %[nm/NRT dpa]
       Vc(j,1) = abs(dEpsc /GNRT/(rk2totc(j,1) *burc)*1e9);  %[nm/NRT dpa]
    
       ratc(j,1) = rk2totc(j,1)/rk2tot;
       
       %Cartesian coordinate system, where x is along a1,
       %c y is perpendicular to a1 and c, and z is along c
       
       Epsx(j,1) = Epsa1 + (Epsa2+Epsa3)*cos(pi/3)^2;     %X in XYZ
       Epsy(j,1) = (Epsa2+Epsa3)*cos(pi/6)^2;             %Y in XYZ
       Epsz(j,1) = Epsc;                                  % Z in XYZ

       SumEx(j,1) = Epsx(j,1) + Epsy(j,1) + Epsz(j,1);
       SumEa(j,1) = Epsa1 + Epsa2 + Epsa3 + Epsc;

       
       rk2x(j,1) = rk2tota1(j,1) + (rk2tota2(j,1)+rk2tota3(j,1))*cos(pi/3)^2;
       rk2y(j,1) = (rk2tota2(j,1)+rk2tota3(j,1))*sin(pi/3)^2;
       rk2z(j,1) = rk2totc(j,1);

       Ratxt(j,1)= rk2x(j,1)/(rk2x(j,1)+rk2y(j,1)+rk2z(j,1));
       Ratyt(j,1)= rk2y(j,1)/(rk2x(j,1)+rk2y(j,1)+rk2z(j,1));
       Ratzt(j,1)= rk2z(j,1)/(rk2x(j,1)+rk2y(j,1)+rk2z(j,1));
       
       %Dislocation velocities
       dEpsx(j,1) = dEpsa1 + (dEpsa2+dEpsa3)*cos(pi/3)^2;
       dEpsy(j,1) = (dEpsa2+dEpsa3)*cos(pi/6)^2;

       Vx(j,1) = abs(dEpsx(j,1)/GNRT/(rk2x(j,1)*bura)*1e9); %[nm/NRT dpa]
       Vy(j,1) = abs(dEpsy(j,1)/GNRT/(rk2y(j,1)*bura)*1e9); %[nm/NRT dpa]
       Vz(j,1) = Vc(j,1);
    end
     
end

 h=figure('Renderer', 'painters', 'Position', [5 5 350 300])
% plot(DPA,rk2tota1,'linewidth',1.5)
% hold on
% plot(DPA,rk2totc,'linewidth',1.5)
% ax1 = gca;
% set(gca,'fontsize',16)
% xlabel('$\mathrm{dpa}$', 'interpreter', 'Latex')
% ylabel('$\mathrm{Dislcoation\ Density \left(\frac{m}{m^{3}}\right)}$','interpreter', 'Latex')
% 
% legend('Prismatic','Basal')
% filename='DislcoationDensity';
% saveas(h,[savedir filename],'fig')
% saveas(h,[savedir filename],'pdf')
% 
% h=figure('Renderer', 'painters', 'Position', [5 5 350 300])
% plot(DPA,Pdensila1+Pdensila2+Pdensila3,'linewidth',1.5)
% hold on
% plot(DPA,Pdensvlc,'linewidth',1.5)
% plot(DPA,Pdensvla1+Pdensvla2+Pdensvla3,'linewidth',1.5)
% ax1 = gca;
% set(gca,'fontsize',16)
% xlabel('$\mathrm{dpa}$', 'interpreter', 'Latex')
% ylabel('$\mathrm{Loop\ Number\ Density (m^{-3})}$','interpreter', 'Latex')
% legend('<a> Type Interstitial loop','<c> Type Vacancy loop')
% filename='LoopNumberDensity';
% saveas(h,[savedir filename],'fig')
% saveas(h,[savedir filename],'pdf')
% 
h=figure('Renderer', 'painters', 'Position', [5 5 350 300])
plot(DPA,Epsx,'linewidth',1.5)
hold on
plot(DPA,Epsz,'linewidth',1.5)
hold on
plot(A1(:,1)./Flu2DPA,A1(:,2),'s','markeredge','red','markerface','red')
legend('Model', 'Experiment1')
if strcmp(Case,'singleCrystal')
plot(A2(:,1)./Flu2DPA,A2(:,2),'v','markeredge','black','markerface','black')
legend('Model', 'Experiment1', 'Experiment1')
end

ax1 = gca;
set(gca,'fontsize',16)
xlabel('$\mathrm{dpa}$', 'interpreter', 'Latex')
ylabel('$\mathrm{Growth\ Strain}$','interpreter', 'Latex')
xlim([0 10])
%ylim([0 inf])

filename='GrowthStrain';
saveas(h,[savedir filename Case],'fig')
saveas(h,[savedir filename Case],'pdf')





h=figure('Renderer', 'painters', 'Position', [5 5 350 300])
semilogy(DPA,Prila1.*1e9,'linewidth',1.5)
hold on
semilogy(DPA,Prvlc.*1e9,'linewidth',1.5)
ax1 = gca;
set(gca,'fontsize',16)
xlabel('$\mathrm{dpa}$', 'interpreter', 'Latex')
ylabel('$\mathrm{Loop\ Radius(nm)}$','interpreter', 'Latex')
xlim([0 9])
%ylim([-20e-4 10e-4])
legend('<a> Type Interstitial loop','<c> Type Vacancy loop')
filename='LoopRadius';
saveas(h,[savedir filename],'fig')
saveas(h,[savedir filename],'pdf')


h=figure('Renderer', 'painters', 'Position', [5 5 350 300])
plot(DPA,Prk2ila1,'linewidth',1.5)
hold on
plot(DPA,Prk2vlc,'linewidth',1.5)
ax1 = gca;
set(gca,'fontsize',16)
xlabel('$\mathrm{dpa}$', 'interpreter', 'Latex')
ylabel('$\mathrm{Sessile\ Loop\ Sink\ Strength(m^{-2})}$','interpreter', 'Latex')
xlim([0 9])
%ylim([-20e-4 10e-4])
legend('<a> Type Interstitial loop','<c> Type Vacancy loop')
filename='SessileLoopSinkStrength';
saveas(h,[savedir filename],'fig')
saveas(h,[savedir filename],'pdf')


h=figure('Renderer', 'painters', 'Position', [5 5 350 300])
plot(DPA,PSvla1+PSvla2+PSvla3,'linewidth',1.5)
hold on
plot(DPA,PSila1+PSila2+PSila3,'linewidth',1.5)
hold on
plot(DPA,PSvlc,'linewidth',1.5)
ax1 = gca;
set(gca,'fontsize',16)
xlabel('$\mathrm{dpa}$', 'interpreter', 'Latex')
ylabel('$\mathrm{Number\ of\ Point\ Defects\ in\ Loops}$','interpreter', 'Latex')
xlim([0 9])
%ylim([-20e-4 10e-4])
legend('<a> Type vacacny loop','<a> Type Interstitial loop','<c> Type Vacancy loop')
filename='PDNumber';
saveas(h,[savedir filename],'fig')
saveas(h,[savedir filename],'pdf')


h=figure('Renderer', 'painters', 'Position', [5 5 350 300])
plot(DPA,SumEx,'linewidth',1.5)
hold on
plot(DPA,SumEa,'linewidth',1.5)
ax1 = gca;
set(gca,'fontsize',16)
xlabel('$\mathrm{dpa}$', 'interpreter', 'Latex')
ylabel('$\mathrm{Total\ Strain}$','interpreter', 'Latex')
xlim([0 9])
%ylim([-20e-4 10e-4])
legend('Cartesian','Hexagonal')
filename='PDNumber';
saveas(h,[savedir filename],'fig')
saveas(h,[savedir filename],'pdf')





